Fast Converging Parallel Offline-Online Iterative Multiscale Mixed Methods

In this work, we build upon the recently introduced Multiscale Robin Coupled Method with Oversampling and Smoothing (MRCM-OS) to develop two highly efficient iterative multiscale methods. The MRCM-OS methodology demonstrated the ability to achieve flux error magnitudes on the order of $10^{-4}$ in a challenging industry benchmark, namely the SPE10 permeability field. The two newly proposed iterative procedures, through the construction of online informed spaces, significantly enhance the solution accuracy, reaching flux error magnitudes of order $10^{-10}$ for a reduced number of steps. The proposed methods are based on the construction of online informed spaces, which are iteratively refined to improve solution accuracy. Following an initial offline stage, where known boundary conditions are applied to construct multiscale basis functions, the informed spaces are updated through iterative procedures that utilize boundary conditions defined by the most recently computed solution variables. Two distinct approaches are introduced, each leveraging this framework to deliver efficient and accurate iterative solutions. A series of numerical simulations, conducted on the SPE10 benchmark, demonstrates the very rapid convergence of the iterative solutions. These results highlight the computational efficiency and competitiveness of the two proposed methods, which are thoroughly compared to each other and to an existing multiscale iterative method from the literature.

==> PICTURE/New_Folder/eri.m <==
function eri()
close all
load P-difference1.txt
load P-flux1-diff-x.txt
load P-flux1-diff-y.txt
load slice40.mat
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',8);

axis([34.5 65.5 14.5 26.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
figure(3)
t=19;
for i=0:2
    for j=0:10
        X=x(1+t*i:20+t*i,1+t*j:20+t*j);
        Y=y(1+t*i:20+t*i,1+t*j:20+t*j);
        P=P_difference1(1+20*i:20+20*i,1+20*j:20+20*j);
        surf(X,Y,P)
        hold on
    end
end
colorbar
% colormap(jet(100))
% % view(0,90)
view(28.1553,28.1553)
set(gca,'Fontsize',50,'Linewidth',5)
axis([0 210 0 58 -4e-12 4e-12])
title("Pressure field")


figure(4)
aaa=sum(P_flux1_diff_y(:,20))/60;

bar(linspace(0,1,20),(P_flux1_diff_x(20,41:60)+(P_difference1(20,41:60)-P_difference1(19,41:60))*30.*harmor(slice40(20,41:60),slice40(19,41:60))+((P_difference1(20,41:60)-P_difference1(21,41:60))*30.*harmor(slice40(20,41:60),slice40(21,41:60))-P_flux1_diff_x(21,41:60)))/aaa)
set(gca,'Fontsize',50,'Linewidth',5)
axis([-0.1 1.1 -20 50])
title('Relative flux jump along the interface')
end

==> PICTURE/New_Folder/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/New_Folder/nozomi.m <==
function nozomi()
y=20*ones(1,220);
x=linspace(1,220,220);
plot(x,y+0.5,'k-')
plot(x,2.*y+0.5,'k-')
 x=20*ones(1,60);
y=linspace(1,60,60);
for i=1:10
    plot(i.*x+0.5,y,'k-')
end
end

==> PICTURE/alpha/alphastudy.m <==
function alphastudy()
close all
y1=[73	72	65	64	54	44	47	27	11];
x1=[-8,-6,-5,-4,-3,-2,-1,0,1];
y2=[33	14	8	7	10	11	15	17	12	12	12];
x2=[-2,-1,0,1,2,3,4,5,6,7,8];
figure(1)
plot(x1,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
plot(x2,y2,'-rs','LineWidth',5,'MarkerSize',15)
grid on
grid minor
xlabel("log_{10}\alpha")
ylabel("# of iteration")
legend("pressure for RM","pressure for EM",'Fontsize',30,'linewidth',0.1)
grid on
set(gca,'Fontsize',40,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42 pressure")
axis([-9 9 0 80])


y1=[99	98	91	89	73	55	51	32	14];
x1=[-8,-6,-5,-4,-3,-2,-1,0,1];
y2=[38	16	10	8	14	15	20	27	17	17	18];
x2=[-2,-1,0,1,2,3,4,5,6,7,8];
figure(2)
plot(x1,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
plot(x2,y2,'-rs','LineWidth',5,'MarkerSize',15)
grid on
grid minor
xlabel("log_{10}\alpha")
ylabel("# of iteration")
legend("flux for RM","flux for EM",'Fontsize',30,'linewidth',0.1)
grid on
set(gca,'Fontsize',40,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42 flux")
axis([-9 9 0 100])


y1=[15	15	15	15	15	15	15	15	14	11	12	17	22	29	34	47	28];
x=[-8,-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6,7,8];
y2=[13	13	13	13	13	13	12	11	10	8	13	8	8	9	10	9	9];
x=[-8,-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6,7,8];
figure(3)
plot(x,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
plot(x,y2,'-rs','LineWidth',5,'MarkerSize',15)
grid on
grid minor
xlabel("log_{10}\alpha")
ylabel("# of iteration")
legend("pressure for RM","pressure for EM",'Fontsize',30,'linewidth',0.1)
grid on
set(gca,'Fontsize',40,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84 pressure")
axis([-9 9 0 50])


y1=[17	17	17	17	17	17	17	16	15	12	14	18	24	31	37	51	32];
x=[-8,-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6,7,8];
y2=[16	16	16	15	15	15	15	13	11	9	15	9	9	10	11	10	10];
x=[-8,-7,-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6,7,8];
figure(4)
plot(x,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
plot(x,y2,'-rs','LineWidth',5,'MarkerSize',15)
grid on
grid minor
xlabel("log_{10}\alpha")
ylabel("# of iteration")
legend("flux for RM","flux for EM",'Fontsize',30,'linewidth',0.1)
grid on
set(gca,'Fontsize',40,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84 flux")
axis([-9 9 0 55])

end

==> PICTURE/best/best.m <==
function best()
close all
y=[1.1995E-02	3.3916E-04	3.5324E-06	4.1210E-08	2.2595E-09	4.7268E-11	1.2696E-11	1.2260E-11	1.2372E-11
];
z=length(y);
x=linspace(1,z,z);
figure(1)
semilogy(x,y,'-rs','LineWidth',5,'MarkerSize',15)
hold on
y=[3.4367E-02	9.5878E-04	3.4365E-05	7.7415E-06	8.1175E-07	1.0678E-07	1.3102E-08	1.6461E-09	2.0313E-10	2.8310E-11	4.3433E-12	4.5804E-12	5.1743E-12	5.1096E-12	4.0778E-12	4.9187E-12	4.8542E-12	5.5471E-12
];
z=length(y);
x=linspace(1,z,z);
semilogy(x,y,'-ko','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("4h, 8S, EM","2h, 4S, EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")

y=[1.3804E-01	1.5927E-03	3.9705E-05	1.4516E-06	6.0722E-08	2.5975E-09	4.4293E-10	4.3488E-10	4.3358E-10
];
z=length(y);
x=linspace(1,z,z);
figure(2)
semilogy(x,y,'-rs','LineWidth',5,'MarkerSize',15)
hold on
y=[5.2653E-01	4.8889E-02	2.4494E-03	2.8050E-04	3.3605E-05	4.2096E-06	5.2492E-07	6.5688E-08	8.2115E-09	1.1272E-09	4.5670E-10	4.4273E-10	4.4315E-10	4.4215E-10	4.3876E-10	4.4318E-10	4.4215E-10	4.4229E-10
];
z=length(y);
x=linspace(1,z,z);
semilogy(x,y,'-ko','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("4h, 8S, EM","2h, 4S, EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-10 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")


y=[1.0002E-02	1.3536E-05	9.8413E-09	4.3398E-11	1.6835E-12	1.6763E-12
];
z=length(y);
x=linspace(1,z,z);
figure(3)
semilogy(x,y,'-rs','LineWidth',5,'MarkerSize',15)
hold on
y=[1.1602E-02	3.1207E-04	6.4176E-05	1.3278E-05	3.0373E-06	6.7948E-07	1.5274E-07	3.4299E-08	7.7039E-09	1.7301E-09	3.8867E-10	8.7235E-11	1.9736E-11	4.6546E-12	2.0128E-12	1.7063E-12	1.7089E-12	1.6892E-12	1.6899E-12	1.6909E-12
];
z=length(y);
x=linspace(1,z,z);
semilogy(x,y,'-ko','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("4h, 8S, EM","2h, 4S, EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")

y=[2.0547E-02	3.7054E-05	3.1784E-08	2.8553E-10	2.4799E-10	2.4798E-10
];
z=length(y);
x=linspace(1,z,z);
figure(4)
semilogy(x,y,'-rs','LineWidth',5,'MarkerSize',15)
hold on
y=[4.9717E-02	9.9295E-04	2.1879E-04	4.5153E-05	1.0296E-05	2.3038E-06	5.1783E-07	1.1628E-07	2.6118E-08	5.8710E-09	1.3406E-09	3.8606E-10	2.5675E-10	2.4844E-10	2.4801E-10	2.4798E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10
];
z=length(y);
x=linspace(1,z,z);
semilogy(x,y,'-ko','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("4h, 8S, EM","2h, 4S, EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-10 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")
end

==> PICTURE/compare/smoothing.m <==
function smoothing()
close all
y2=[2.1977e-1 5.3070e-3 2.1332e-4 6.8045e-6 2.3207e-7 9.3695e-9 4.1620e-10 1.8149e-11 7.2475e-13 1.0302e-13 7.9047e-14 8.1712e-14 7.9936e-14 8.3488e-14 8.3488e-14
];
y4=[2.0901e-2 3.3076e-4 5.5817e-6 1.0473e-7 2.0119e-9 3.9064e-11 8.1001e-13 6.9277e-14 7.5495e-14 7.3718e-14 7.3718e-14 7.3718e-14 7.3718e-14 7.3718e-14 7.3718e-14 
];
z2=[2.1977e-1 6.1815e-5 2.4611e-8 4.0348e-11 9.4146e-14 7.9047e-14 7.4606e-14 7.5495e-14 7.4606e-14 7.6383e-14 7.2830e-14 7.4606e-14 7.8159e-14 7.4606e-14 7.7271e-14
];
z4=[2.0901e-2 3.6454e-6 6.4588e-10 1.5276e-13 8.1712e-14 8.1712e-14 7.9936e-14 7.9936e-14 7.8159e-14 7.9936e-14 8.1712e-14 7.8159e-14 7.9936e-14 7.9936e-14 8.1712e-14
];
z=length(y2);
x=linspace(1,z,z);
figure(1)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,z2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,z4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^{\infty} norm-pressure")
legend("2h,2S,RM","2h,4S,RM","2h,2S,EM","2h,4S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-15 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("compare")

figure(2)
semilogy(x,z2,'--ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,z4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^{\infty} norm-pressure")
legend("2h,2S,EM","2h,4S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 7 1e-15 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("compare")


end



==> PICTURE/compare2/compare.m <==
function compare()

close all

figure(1)
y1=[1.2787E-03	1.3556E-06	3.2456E-09	1.9548E-12	1.9091E-13	1.9204E-13
];
z=length(y1);
x=linspace(1,z,z);
semilogy(x,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
y2=[4.3607E-03	1.4340E-05	6.2624E-07	5.1190E-09	5.0317E-11	1.1485E-12	5.9981E-13	5.9797E-13
];
z=length(y2);
x=linspace(1,z,z);
semilogy(x,y2,'-ks','LineWidth',5,'MarkerSize',15)
y3=[2.8997E-02	9.5056E-04	7.5230E-05	5.9552E-06	4.2423E-07	3.1234E-08	2.2881E-09	1.6419E-10	1.5344E-11	3.8828E-12	4.3872E-12	4.4712E-12
];
y4=[4.1100E-02	2.0690E-03	1.7524E-04	1.9125E-05	2.0510E-06	2.2314E-07	2.4412E-08	2.4063E-09	5.6370E-10	3.0435E-10	3.2900E-10	3.2579E-10
];
y5=[4.2692E-02	1.8941E-03	2.1008E-04	2.3747E-05	2.6745E-06	3.0277E-07	3.5826E-08	2.7635E-09	2.1443E-09	1.7503E-09	1.7805E-09	1.7784E-09
];
y6=[4.2856E-02	6.3967E-02	1.5822E-02	1.2755E-03	1.0530E-04	1.3256E-05	1.4522E-06	1.8158E-07	1.1336E-08	1.8253E-08	1.6127E-08	1.6540E-08
];
y7=[4.2872E-02	3.4481E-03	5.9547E-04	4.4432E-05	6.5082E-06	4.7524E-07	3.2539E-07	2.5625E-07	2.6215E-07	2.6437E-07	2.6254E-07	2.6264E-07
];
z=length(y7);
x=linspace(1,z,z);
semilogy(x,y3,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-bs','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-go','LineWidth',5,'MarkerSize',15)
y8=[4.2875E-02	6.3808E-03	1.0040E-03	2.1844E-04	1.0954E-05	2.0640E-06	2.9000E-06	2.8171E-06	2.8697E-06	2.8837E-06	2.9022E-06	2.8862E-06	2.8916E-06
];
z=length(y8);
x=linspace(1,z,z);
semilogy(x,y8,'-gs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("10","100","1000","10000","100000","1000000","10000000","100000000",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-14 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("4h,8S,EM")


figure(2)
y1=[3.8305E-03	3.8644E-06	8.2170E-09	5.6495E-12	4.5532E-13	4.5624E-13
];
z=length(y1);
x=linspace(1,z,z);
semilogy(x,y1,'-ko','LineWidth',5,'MarkerSize',15)
hold on
y2=[1.1489E-02	4.5394E-05	2.2012E-06	1.8141E-08	2.0312E-10	2.7582E-12	1.2438E-12	1.2550E-12
];
z=length(y2);
x=linspace(1,z,z);
semilogy(x,y2,'-ks','LineWidth',5,'MarkerSize',15)
y3=[3.8632E-01	4.3504E-03	1.7083E-04	1.6152E-05	7.7452E-07	6.9178E-08	4.7714E-09	3.5347E-10	2.5271E-11	6.0830E-12	5.5267E-12	5.3196E-12
];
y4=[5.0120E+00	1.1140E-01	2.8380E-03	2.8343E-04	2.5447E-05	3.0696E-06	3.1997E-07	3.5103E-08	3.6085E-09	4.1203E-10	3.7178E-10	4.3291E-10
];
y5=[5.1572E+01	9.7541E-01	4.0052E-02	3.1369E-03	3.2726E-04	3.9923E-05	4.3861E-06	5.1012E-07	6.3743E-08	4.6747E-09	2.0775E-08	9.1342E-09
];
y6=[5.1721E+02	1.8654E+02	2.2739E+02	1.1876E+01	3.0080E-01	2.8943E-02	1.5424E-03	2.2316E-04	2.4426E-05	2.0878E-06	7.7309E-07	2.2533E-07
];
y7=[5.1735E+03	6.6480E+02	4.5730E+01	2.2360E+00	2.1760E-01	7.4625E-03	1.4949E-03	9.7265E-05	1.0447E-05	1.5097E-04	5.3091E-05	4.5580E-05
];
z=length(y7);
x=linspace(1,z,z);
semilogy(x,y3,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-bs','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-go','LineWidth',5,'MarkerSize',15)
y8=[5.1737E+04	4.9669E+03	6.5743E+02	3.3370E+01	4.7762E+00	1.1663E+00	7.7379E-01	1.5799E-01	6.4056E-02	1.5963E-02	8.1348E-03	5.0455E-03	2.2039E-03
];
z=length(y8);
x=linspace(1,z,z);
semilogy(x,y8,'-gs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("10","100","1000","10000","100000","1000000","10000000","100000000",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-14 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("4h,8S,EM")

end

==> PICTURE/het/method1/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y0=[2.4292E-02	1.0884E-02	3.8656E-03	1.2537E-03	4.0893E-04	1.4223E-04	5.3617E-05	2.1499E-05	8.9443E-06	3.8629E-06
];
y1=[1.9140E-02	5.8968E-03	1.5069E-03	4.0418E-04	1.4075E-04	5.9054E-05	2.5918E-05	1.1473E-05	5.2060E-06	2.6044E-06
];
y2=[1.1602E-02	1.2330E-03	3.4685E-04	1.1373E-04	3.7277E-05	1.2220E-05	4.2017E-06	1.8682E-06	1.3690E-06	1.2883E-06
];
y3=[1.3014E-02	2.3863E-03	1.2012E-03	4.3358E-04	1.4650E-04	4.7997E-05	1.6782E-05	4.8912E-06	2.6421E-06	1.1143E-06
];
y4=[2.7387E-02	2.1510E-02	2.8226E-03	5.8823E-03	1.2046E-03	3.6687E-04	2.4326E-04	1.5909E-04	1.0942E-04	7.6298E-05
];
% z0=[0.053015	0.012766	0.134835	0.014296	0.056378	0.012621	0.084409	0.012748	0.058974];
% z1=[0.047325	0.013966	0.135164	1.268924	0.013425	0.140843	0.009198	0.103112	0.032443];
% z2=[0.043919	0.018136	0.099609	0.031932	0.022117	0.018338	0.017617	0.015569	0.02056];
figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-mo','LineWidth',5,'MarkerSize',15)
% semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-2,4S,\alpha=10^{-6}","O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-2,4S,\alpha=10^6",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[1.0309E-01	3.4745E-02	1.2282E-02	4.5535E-03	1.7870E-03	7.3024E-04	3.0496E-04	1.2863E-04	5.4419E-05	2.2959E-05
];
y1=[7.7950E-02	1.8708E-02	4.6638E-03	1.3329E-03	4.6511E-04	1.8472E-04	7.7208E-05	3.2853E-05	1.4113E-05	6.1834E-06
];
y2=[4.9901E-02	5.2601E-03	1.0391E-03	3.0177E-04	9.6131E-05	3.0969E-05	1.0042E-05	3.4755E-06	1.7239E-06	1.4354E-06
];
y3=[6.2095E-02	1.7030E-02	6.2602E-03	2.1189E-03	7.0146E-04	2.3889E-04	8.0603E-05	2.6397E-05	9.5158E-06	2.8734E-06
];
y4=[9.7595E-02	5.9447E-02	1.6508E-02	2.2866E-02	3.8352E-04	1.3080E-03	8.4330E-04	5.5685E-04	3.8018E-04	2.6760E-04
];
% z0=[0.254259	0.02672	0.647734	0.025568	0.260549	0.021232	0.402275	0.023495	0.27396];
% z1=[0.200107	0.043766	0.47666	0.646274	0.047326	0.348077	0.049092	0.489285	0.026498];
% z2=[0.207069	0.082961	0.424353	0.047587	0.039119	0.036835	0.032872	0.030983	0.027823];
figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-mo','LineWidth',5,'MarkerSize',15)
% semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-2,4S,\alpha=10^{-6}","O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-2,4S,\alpha=10^6",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/method1/smoothh.m <==
function smoothh()
close all
x=linspace(1,10,10);
y0=[3.4592E-02	3.6920E-02	5.5182E-03	3.1878E-03	2.9906E-03	2.7829E-03	2.5982E-03	2.4356E-03	2.2939E-03	2.1713E-03
];
y1=[2.5561E-02	1.0105E-02	4.7350E-03	4.0934E-03	3.4078E-03	2.9633E-03	2.5125E-03	2.1351E-03	1.8328E-03	1.5827E-03
];
y2=[2.5937E-02	7.1813E-03	2.3546E-03	1.1425E-03	4.9414E-04	2.2641E-04	1.0212E-04	4.6475E-05	2.1155E-05	9.7467E-06
];
z0=[5.1272E-02	2.9080E-03	1.6656E-03	9.1630E-04	5.1444E-04	2.9807E-04	1.7724E-04	1.0732E-04	6.5766E-05	4.0624E-05
];
z1=[4.3545E-02	2.6036E-03	6.0513E-04	1.0800E-04	1.8811E-05	3.6993E-06	1.8815E-06	1.7966E-06	1.7935E-06	1.7933E-06
];
z2=[3.3073E-02	1.1927E-03	2.3561E-05	1.9961E-06	1.7936E-06	1.7933E-06	1.7932E-06	1.7932E-06	1.7932E-06	1.7932E-06
];
% z0=[0.053015	0.012766	0.134835	0.014296	0.056378	0.012621	0.084409	0.012748	0.058974];
% z1=[0.047325	0.013966	0.135164	1.268924	0.013425	0.140843	0.009198	0.103112	0.032443];
% z2=[0.043919	0.018136	0.099609	0.031932	0.022117	0.018338	0.017617	0.015569	0.02056];
figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-4,8S,\alpha=1","O-4,8S,\alpha=10","O-4,8S,\alpha=100",'Fontsize',45,'linewidth',0.1)
axis([0 11 1e-8 1e-0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[1.4141E-01	7.9673E-02	8.2998E-03	8.3575E-04	1.5830E-04	1.4363E-04	1.3406E-04	1.2572E-04	1.1847E-04	1.1221E-04
];
y1=[1.0612E-01	2.2842E-02	1.9267E-03	7.8864E-04	2.1695E-03	2.0551E-03	5.5594E-04	3.1794E-04	2.1685E-04	1.6041E-04
];
y2=[1.2648E-01	1.0673E-02	2.2869E-03	7.4003E-04	2.4057E-04	1.0560E-04	4.5344E-05	2.0456E-05	9.1804E-06	4.1424E-06
];
z0=[7.1017E-02	8.5400E-04	1.0481E-04	5.9949E-05	3.4070E-05	1.9675E-05	1.1628E-05	7.0127E-06	4.2945E-06	2.6634E-06
];
z1=[6.1285E-02	6.5180E-04	1.9618E-04	2.3341E-05	3.9870E-06	7.4143E-07	3.1030E-07	2.8713E-07	2.8628E-07	2.8624E-07
];
z2=[6.1985E-02	1.2906E-03	7.0680E-06	4.6495E-07	2.8852E-07	2.8632E-07	2.8622E-07	2.8623E-07	2.8620E-07	2.8623E-07
];
% z0=[0.254259	0.02672	0.647734	0.025568	0.260549	0.021232	0.402275	0.023495	0.27396];
% z1=[0.200107	0.043766	0.47666	0.646274	0.047326	0.348077	0.049092	0.489285	0.026498];
% z2=[0.207069	0.082961	0.424353	0.047587	0.039119	0.036835	0.032872	0.030983	0.027823];
figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z0,'-k*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z1,'-b*','LineWidth',5,'MarkerSize',15)
% semilogy(x,z2,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-4,8S,\alpha=1","O-4,8S,\alpha=10","O-4,8S,\alpha=100",'Fontsize',45,'linewidth',0.1)
axis([0 11 1e-8 1e-0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/slice/0.25/eri.m <==
function eri()
close all
load P-fine.txt
load P-estimate1.txt
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_difference1=P_fine-P_estimate1;
P_flux1_diff_x=P_fluxf_x-P_flux2_x;
P_flux1_diff_y=P_fluxf_y-P_flux2_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',8);

axis([34.5 65.5 14.5 26.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
figure(3)
t=19;
for i=0:2
    for j=0:10
        X=x(1+t*i:20+t*i,1+t*j:20+t*j);
        Y=y(1+t*i:20+t*i,1+t*j:20+t*j);
        P=P_difference1(1+20*i:20+20*i,1+20*j:20+20*j);
        surf(X,Y,P)
        hold on
    end
end
colorbar
% colormap(jet(100))
% % view(0,90)
view(28.1553,28.1553)
set(gca,'Fontsize',50,'Linewidth',5)
% axis([0 210 0 58 -4e-12 4e-12])
title("Pressure field")


% figure(4)
% aaa=sum(P_flux1_diff_y(:,20))/60;
% 
% bar(linspace(0,1,20),(P_flux1_diff_x(20,41:60)+(P_difference1(20,41:60)-P_difference1(19,41:60))*30.*harmor(slice40(20,41:60),slice40(19,41:60))+((P_difference1(20,41:60)-P_difference1(21,41:60))*30.*harmor(slice40(20,41:60),slice40(21,41:60))-P_flux1_diff_x(21,41:60)))/aaa)
% set(gca,'Fontsize',50,'Linewidth',5)
% axis([-0.1 1.1 -20 50])
% title('Relative flux jump along the interface')
end

==> PICTURE/het/slice/0.25/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/0.25/nozomi.m <==
function nozomi()

 x=20*ones(1,320);
y=linspace(1,320,320);
for i=1:15
    plot(i.*x+0.5,y,'k-')
    plot(y,i.*x+0.5,'k-')
end

end

==> PICTURE/het/slice/0.25/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y0=[2.0626E-03	4.6488E-06	2.6618E-06	2.6648E-06	2.6651E-06	2.6663E-06	2.6649E-06	2.6608E-06	2.6613E-06	2.6703E-06
];
y1=[2.7900E-04	2.1696E-06	2.6612E-06	2.6653E-06	2.6650E-06	2.6666E-06	2.6650E-06	2.6607E-06	2.6615E-06	2.6708E-06
];
y2=[9.8808E-04	2.4629E-06	2.4753E-06	2.4794E-06	2.4812E-06	2.4846E-06	2.4813E-06	2.4775E-06	2.4761E-06	2.4815E-06
];
y3=[6.7895E-05	2.4660E-06	2.4753E-06	2.4794E-06	2.4812E-06	2.4846E-06	2.4813E-06	2.4775E-06	2.4761E-06	2.4815E-06
];

figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-4,4S,no,\alpha=10","O-4,4S,\alpha=10","O-4,4S,no,\alpha=10000","O-4,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-2])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[1.2270E-02	7.6984E-06	1.7115E-06	1.7135E-06	1.7140E-06	1.7137E-06	1.7136E-06	1.7140E-06	1.7123E-06	1.7142E-06
];
y1=[7.8707E-03	2.0195E-03	2.1790E-03	1.2336E-03	3.3954E-04	1.0760E-03	6.4749E-04	1.3578E-03	1.4640E-03	1.7120E-03
];
y2=[1.3661E-02	2.5824E-06	1.5981E-06	1.5993E-06	1.6020E-06	1.6023E-06	1.6021E-06	1.6011E-06	1.5979E-06	1.6030E-06
];
y3=[4.6634E-03	2.3609E-06	1.2149E-06	3.7263E-06	1.6321E-06	3.7437E-06	1.6409E-06	1.8494E-06	1.7536E-06	2.5248E-06
];
figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)

grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-4,4S,no,\alpha=10","O-4,4S,\alpha=10","O-4,4S,no,\alpha=10000","O-4,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/slice/0.5/10/eri.m <==
function eri()
close all
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_flux1_diff_x=P_fluxf_x;
P_flux1_diff_y=P_fluxf_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
PPP1=[PPP,0.0401*eye(60,1)];
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP1))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);
plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',8);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',8);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',8);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',8);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 13.5 27.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off


figure(3)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([207.5 213.5 27.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off


figure(4)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 113.5 27.5 33.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(5)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([107.5 213.5 27.5 33.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(6)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 113.5 37.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(7)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([107.5 213.5 37.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
end

==> PICTURE/het/slice/0.5/10/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/0.5/10/nozomi.m <==
function nozomi()

 x=20*ones(1,320);
y=linspace(1,320,320);
for i=1:15
    plot(i.*x+0.5,y,'k-')
    plot(y,i.*x+0.5,'k-')
end

end

==> PICTURE/het/slice/0.5/10000/eri.m <==
function eri()
close all
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_flux1_diff_x=P_flux2_x;
P_flux1_diff_y=P_flux2_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 13.5 27.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off


figure(3)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([207.5 213.5 27.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off


figure(4)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 113.5 27.5 33.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(5)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([107.5 213.5 27.5 33.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(6)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([7.5 113.5 37.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off

figure(7)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(10.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(210.5*ones(1,13),linspace(30.5,40.5,13),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),30.5*ones(1,32),'k-','LineWidth',4);
plot(linspace(10.5,210.5,32),40.5*ones(1,32),'k-','LineWidth',4);
colorbar
axis([107.5 213.5 37.5 43.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
end

==> PICTURE/het/slice/0.5/10000/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/0.5/10000/nozomi.m <==
function nozomi()

 x=20*ones(1,320);
y=linspace(1,320,320);
for i=1:15
    plot(i.*x+0.5,y,'k-')
    plot(y,i.*x+0.5,'k-')
end

end

==> PICTURE/het/slice/0.5/eri.m <==
function eri()
close all
load P-fine.txt
load P-estimate2.txt
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_difference1=P_fine-P_estimate2;
P_flux1_diff_x=P_fluxf_x-P_flux2_x;
P_flux1_diff_y=P_fluxf_y-P_flux2_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
PPP1=[PPP,0.0401*eye(60,1)];
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP1))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',8);

axis([34.5 65.5 14.5 26.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
figure(3)
t=19;
for i=0:2
    for j=0:10
        X=x(1+t*i:20+t*i,1+t*j:20+t*j);
        Y=y(1+t*i:20+t*i,1+t*j:20+t*j);
        P=P_difference1(1+20*i:20+20*i,1+20*j:20+20*j);
        surf(X,Y,P)
        hold on
    end
end
colorbar
% colormap(jet(100))
% % view(0,90)
view(28.1553,28.1553)
set(gca,'Fontsize',50,'Linewidth',5)
% axis([0 210 0 58 -4e-12 4e-12])
title("Pressure field")


% figure(4)
% aaa=sum(P_flux1_diff_y(:,20))/60;
% 
% bar(linspace(0,1,20),(P_flux1_diff_x(20,41:60)+(P_difference1(20,41:60)-P_difference1(19,41:60))*30.*harmor(slice40(20,41:60),slice40(19,41:60))+((P_difference1(20,41:60)-P_difference1(21,41:60))*30.*harmor(slice40(20,41:60),slice40(21,41:60))-P_flux1_diff_x(21,41:60)))/aaa)
% set(gca,'Fontsize',50,'Linewidth',5)
% axis([-0.1 1.1 -20 50])
% title('Relative flux jump along the interface')
end

==> PICTURE/het/slice/0.5/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/0.5/nozomi.m <==
function nozomi()

 x=20*ones(1,320);
y=linspace(1,320,320);
for i=1:15
    plot(i.*x+0.5,y,'k-')
    plot(y,i.*x+0.5,'k-')
end

end

==> PICTURE/het/slice/0.5/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y0=[2.0626E-03	4.6488E-06	2.6618E-06	2.6648E-06	2.6651E-06	2.6663E-06	2.6649E-06	2.6608E-06	2.6613E-06	2.6703E-06
];
y1=[2.7900E-04	2.1696E-06	2.6612E-06	2.6653E-06	2.6650E-06	2.6666E-06	2.6650E-06	2.6607E-06	2.6615E-06	2.6708E-06
];
y2=[9.8808E-04	2.4629E-06	2.4753E-06	2.4794E-06	2.4812E-06	2.4846E-06	2.4813E-06	2.4775E-06	2.4761E-06	2.4815E-06
];
y3=[6.7895E-05	2.4660E-06	2.4753E-06	2.4794E-06	2.4812E-06	2.4846E-06	2.4813E-06	2.4775E-06	2.4761E-06	2.4815E-06
];
y4=[1.4468E-03	2.7323E-06	2.7620E-06	2.7711E-06	2.7679E-06	2.7633E-06	2.7743E-06	2.7744E-06	2.7710E-06	2.7749E-06
];
y5=[7.2579E-05	2.6732E-06	2.7620E-06	2.7710E-06	2.7678E-06	2.7632E-06	2.7735E-06	2.7749E-06	2.7710E-06	2.7745E-06
];
y6=[6.9323E-04	2.7562E-06	2.7631E-06	2.7543E-06	2.7570E-06	2.7612E-06	2.7592E-06	2.7621E-06	2.7616E-06	2.7535E-06
];
y7=[2.7155E-05	2.7764E-06	2.7631E-06	2.7543E-06	2.7570E-06	2.7612E-06	2.7592E-06	2.7621E-06	2.7616E-06	2.7535E-06
];

figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-b*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-2,4S,no,\alpha=10","O-2,4S,\alpha=10","O-2,4S,no,\alpha=10000","O-2,4S,\alpha=10000","O-4,4S,no,\alpha=10","O-4,4S,\alpha=10","O-4,4S,no,\alpha=10000","O-4,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-2])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[1.2270E-02	7.6984E-06	1.7115E-06	1.7135E-06	1.7140E-06	1.7137E-06	1.7136E-06	1.7140E-06	1.7123E-06	1.7142E-06
];
y1=[7.8707E-03	2.0195E-03	2.1790E-03	1.2336E-03	3.3954E-04	1.0760E-03	6.4749E-04	1.3578E-03	1.4640E-03	1.7120E-03
];
y2=[1.3661E-02	2.5824E-06	1.5981E-06	1.5993E-06	1.6020E-06	1.6023E-06	1.6021E-06	1.6011E-06	1.5979E-06	1.6030E-06
];
y3=[4.6634E-03	2.3609E-06	1.2149E-06	3.7263E-06	1.6321E-06	3.7437E-06	1.6409E-06	1.8494E-06	1.7536E-06	2.5248E-06
];
y4=[6.6974E-03	2.1184E-06	1.7590E-06	1.7632E-06	1.7628E-06	1.7603E-06	1.7681E-06	1.7632E-06	1.7645E-06	1.7665E-06
];
y5=[2.5038E-03	1.2243E-03	8.4102E-04	5.7983E-04	5.1771E-04	6.5726E-04	9.6967E-04	5.3442E-04	1.2259E-03	4.3888E-04
];
y6=[6.6240E-03	1.8642E-06	1.8024E-06	1.7962E-06	1.7975E-06	1.7984E-06	1.7997E-06	1.8012E-06	1.8002E-06	1.7974E-06
];
y7=[1.5157E-03	1.3472E-06	1.7342E-06	2.0497E-06	2.1896E-06	1.9816E-06	2.0238E-06	1.5158E-06	1.6965E-06	1.5558E-06
];

figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-b*','LineWidth',5,'MarkerSize',15)

grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-2,4S,no,\alpha=10","O-2,4S,\alpha=10","O-2,4S,no,\alpha=10000","O-2,4S,\alpha=10000","O-4,4S,no,\alpha=10","O-4,4S,\alpha=10","O-4,4S,no,\alpha=10000","O-4,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/slice/42/111/smooth.m <==
function smooth()
close all
x=linspace(1,20,20);
y124=[3.4367E-02	1.0630E-02	2.1086E-03	5.1493E-04	1.2202E-04	2.7887E-05	8.2526E-06	1.9376E-06	6.5252E-07	1.6678E-07	5.6203E-08	1.5405E-08	5.0061E-09	1.4309E-09	4.4956E-10	1.3070E-10	3.8909E-11	1.0848E-11	3.4202E-12	2.1336E-12
];
y144=[1.3456E-02	2.5546E-03	5.2116E-04	1.0863E-04	2.2849E-05	4.8264E-06	1.0218E-06	2.1666E-07	4.5980E-08	9.7639E-09	2.0717E-09	4.3709E-10	9.1133E-11	2.0563E-11	1.2969E-11	1.2999E-11	1.3253E-11	1.3238E-11	1.3197E-11	1.3368E-11
];
y1216=[2.8198E-02	5.4737E-03	1.0942E-03	2.3210E-04	5.0279E-05	1.1081E-05	2.4882E-06	5.6610E-07	1.3036E-07	3.0286E-08	7.0874E-09	1.6679E-09	3.9467E-10	9.4285E-11	2.2540E-11	5.8745E-12	2.3449E-12	2.0289E-12	2.5937E-12	2.1680E-12
];
y1416=[1.1053E-02	2.1162E-03	4.1427E-04	8.2205E-05	1.6416E-05	3.2899E-06	6.6070E-07	1.3285E-07	2.6736E-08	5.3804E-09	1.0801E-09	2.1362E-10	4.2277E-11	1.2978E-11	1.2763E-11	1.3060E-11	1.3232E-11	1.3016E-11	1.3406E-11	1.3139E-11
];
y324=[3.4367E-02	9.5878E-04	3.4365E-05	7.7415E-06	8.1175E-07	1.0678E-07	1.3102E-08	1.6461E-09	2.0313E-10	2.8310E-11	4.3433E-12	4.5804E-12	5.1743E-12	5.1096E-12	4.0778E-12	4.9187E-12	4.8542E-12	5.5471E-12	4.5372E-12	4.5621E-12
];
y344=[1.3456E-02	7.5122E-04	2.5789E-05	1.0476E-06	3.8217E-08	1.4053E-09	5.1812E-11	1.2058E-11	1.2402E-11	1.2408E-11	1.2455E-11	1.2420E-11	1.2345E-11	1.2443E-11	1.2377E-11	1.2335E-11	1.2393E-11	1.2320E-11	1.2399E-11	1.2359E-11
];
y3216=[2.8198E-02	1.0940E-03	5.3284E-05	7.3500E-07	1.8444E-08	6.5387E-10	2.7965E-11	3.6721E-12	4.3699E-12	4.7899E-12	4.0279E-12	4.3371E-12	4.9101E-12	4.5029E-12	4.8081E-12	4.7620E-12	4.2850E-12	4.6906E-12	4.2130E-12	4.4309E-12
];
y3416=[1.1053E-02	2.4481E-04	3.7531E-06	5.7323E-08	8.8180E-10	2.0955E-11	1.2200E-11	1.2281E-11	1.2238E-11	1.2279E-11	1.2261E-11	1.2291E-11	1.2304E-11	1.2341E-11	1.2276E-11	1.2271E-11	1.2257E-11	1.2270E-11	1.2234E-11	1.2174E-11
];



figure(1)
semilogy(x,y124,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y144,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y1216,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1416,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y324,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y344,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3216,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y3416,'-g*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("2h,4S,method1","4h,4S,method1","2h,16S,method1","4h,16S,method1","2h,4S,method3","4h,4S,method3","2h,16S,method3","4h,16S,method3",'Fontsize',30,'linewidth',0.1)
axis([0 21 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("compare")

y124=[5.2653E-01	1.8980E-01	4.5959E-02	1.5046E-02	3.7301E-03	1.1794E-03	3.0871E-04	9.5943E-05	2.7251E-05	8.4350E-06	2.5307E-06	7.8237E-07	2.3963E-07	7.3828E-08	2.2672E-08	6.9528E-09	2.1310E-09	6.6951E-10	2.6085E-10	1.8186E-10
];
y144=[1.7129E-01	2.5802E-02	4.4683E-03	8.1763E-04	1.5574E-04	3.0549E-05	6.1264E-06	1.2489E-06	2.5772E-07	5.3703E-08	1.1311E-08	2.4416E-09	6.1271E-10	2.6881E-10	2.2851E-10	2.2709E-10	2.2027E-10	2.2024E-10	2.1784E-10	2.1236E-10
];
y1216=[1.5980E-01	5.3875E-02	1.4820E-02	4.1750E-03	1.0982E-03	2.8469E-04	7.2387E-05	1.8198E-05	4.5305E-06	1.1196E-06	2.7510E-07	6.7289E-08	1.6398E-08	3.9854E-09	9.7857E-10	2.8171E-10	1.6850E-10	1.5953E-10	1.5948E-10	1.5958E-10
];
y1416=[1.2868E-01	1.9097E-02	3.0118E-03	5.0357E-04	8.8414E-05	1.6150E-05	3.0412E-06	5.8541E-07	1.1446E-07	2.2658E-08	4.5559E-09	9.7030E-10	3.1532E-10	2.1144E-10	2.0026E-10	2.0045E-10	1.9670E-10	2.0418E-10	1.9714E-10	1.9747E-10
];
y324=[5.2653E-01	4.8889E-02	2.4494E-03	2.8050E-04	3.3605E-05	4.2096E-06	5.2492E-07	6.5689E-08	8.2003E-09	1.0575E-09	2.2807E-10	1.9993E-10	2.0082E-10	1.9852E-10	1.9126E-10	2.0045E-10	1.9899E-10	1.9919E-10	1.9854E-10	1.9930E-10
];
y344=[1.7129E-01	2.3152E-03	9.5179E-05	4.1337E-06	2.1587E-07	1.0609E-08	6.3470E-10	1.8515E-10	1.8444E-10	1.8521E-10	1.8162E-10	1.8407E-10	1.8128E-10	1.8158E-10	1.8208E-10	1.8225E-10	1.8402E-10	1.7973E-10	1.8402E-10	1.8218E-10
];
y3216=[1.5980E-01	2.3011E-02	2.1497E-03	3.1579E-05	8.0587E-07	3.4493E-08	1.6042E-09	1.8226E-10	1.8516E-10	1.8843E-10	1.8304E-10	1.8573E-10	1.8805E-10	1.8868E-10	1.8769E-10	1.8864E-10	1.8114E-10	1.8638E-10	1.8116E-10	1.8076E-10
];
y3416=[1.2968E-01	1.2320E-03	2.3326E-05	4.7607E-07	1.0614E-08	3.4613E-10	1.8021E-10	1.8138E-10	1.8095E-10	1.8044E-10	1.8089E-10	1.7957E-10	1.7946E-10	1.8052E-10	1.8045E-10	1.8003E-10	1.8108E-10	1.8062E-10	1.8008E-10	1.8183E-10
];



figure(2)
semilogy(x,y124,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y144,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y1216,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1416,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y324,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y344,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3216,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y3416,'-g*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("2h,4S,method1","4h,4S,method1","2h,16S,method1","4h,16S,method1","2h,4S,method3","4h,4S,method3","2h,16S,method3","4h,16S,method3",'Fontsize',30,'linewidth',0.1)
axis([0 21 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("compare")

end


==> PICTURE/het/slice/short/eri.m <==
function eri()
close all
load P-fine.txt
load P-estimate1.txt
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_difference1=P_fine-P_estimate1;
P_flux1_diff_x=P_fluxf_x-P_flux2_x;
P_flux1_diff_y=P_fluxf_y-P_flux2_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
[x,y]=meshgrid(1:1:220,1:1:60);
figure(1)
imagesc(log10(PPP))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 220.5 0.5 60.5])
figure(2)
imagesc(log10(PPP))
% % colormap(jet(100))
hold on
nozomi
plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)

plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',8);
plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',8);

axis([34.5 65.5 14.5 26.5])
colormap(jet(100))
set(gca,'FontSize',45)
axis off
figure(3)
t=19;
for i=0:2
    for j=0:10
        X=x(1+t*i:20+t*i,1+t*j:20+t*j);
        Y=y(1+t*i:20+t*i,1+t*j:20+t*j);
        P=P_difference1(1+20*i:20+20*i,1+20*j:20+20*j);
        surf(X,Y,P)
        hold on
    end
end
colorbar
% colormap(jet(100))
% % view(0,90)
view(28.1553,28.1553)
set(gca,'Fontsize',50,'Linewidth',5)
% axis([0 210 0 58 -4e-12 4e-12])
title("Pressure field")


% figure(4)
% aaa=sum(P_flux1_diff_y(:,20))/60;
% 
% bar(linspace(0,1,20),(P_flux1_diff_x(20,41:60)+(P_difference1(20,41:60)-P_difference1(19,41:60))*30.*harmor(slice40(20,41:60),slice40(19,41:60))+((P_difference1(20,41:60)-P_difference1(21,41:60))*30.*harmor(slice40(20,41:60),slice40(21,41:60))-P_flux1_diff_x(21,41:60)))/aaa)
% set(gca,'Fontsize',50,'Linewidth',5)
% axis([-0.1 1.1 -20 50])
% title('Relative flux jump along the interface')
end

==> PICTURE/het/slice/short/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/short/nozomi.m <==
function nozomi()

 x=20*ones(1,320);
y=linspace(1,320,320);
for i=1:15
    plot(i.*x+0.5,y,'k-')
    plot(y,i.*x+0.5,'k-')
end

end

==> PICTURE/het/slice/short/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y0=[1.4420E-02	1.2486E-03	1.2294E-04	8.5267E-06	8.1386E-07	1.3969E-06	1.4263E-06	1.4314E-06	1.4366E-06	1.4315E-06
];
y1=[1.0342E-02	1.1937E-03	1.2142E-04	8.3894E-06	7.9369E-07	1.3964E-06	1.4262E-06	1.4313E-06	1.4365E-06	1.4314E-06
];
y2=[1.2244E-02	4.4920E-03	1.2391E-02	1.1788E-02	1.5348E-02	2.0456E-02	1.1004E-02	7.2116E-03	9.0111E-03	9.0289E-03
];
y3=[1.0164E-02	3.8890E-03	1.1588E-02	1.0230E-02	1.3284E-02	1.8375E-02	9.0211E-03	6.1882E-03	7.6726E-03	7.6122E-03
];
y4=[1.2614E-02	6.1455E-04	3.7208E-05	1.0443E-06	1.1095E-06	1.2060E-06	1.2057E-06	1.1989E-06	1.2034E-06	1.2037E-06
];
y5=[7.9019E-03	5.2730E-04	3.5801E-05	8.8862E-07	1.1061E-06	1.2057E-06	1.2055E-06	1.1987E-06	1.2033E-06	1.2037E-06
];
y6=[1.1145E-02	3.2419E-02	4.4510E-03	2.5087E-03	4.6767E-04	6.6590E-05	5.2063E-06	6.9996E-07	1.2278E-06	1.2751E-06
];
y7=[7.1772E-03	2.2444E-02	2.9125E-03	1.8973E-03	2.9432E-04	5.1557E-05	3.2087E-06	7.2581E-07	1.2365E-06	1.2763E-06
];

figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-b*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-2,4S,no,\alpha=10","O-2,4S,\alpha=10","O-2,4S,no,\alpha=10000","O-2,4S,\alpha=10000","O-6,4S,no,\alpha=10","O-6,4S,\alpha=10","O-6,4S,no,\alpha=10000","O-6,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-8 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[1.3018E-01	8.5399E-04	1.2927E-04	1.1926E-05	1.0897E-06	8.8619E-07	8.9530E-07	8.9770E-07	9.0149E-07	8.9516E-07
];
y1=[7.2877E+03	2.5885E+02	1.4554E+01	1.4014E+00	1.2566E-01	9.6701E-03	5.4662E-04	5.0766E-05	7.7441E-05	6.2555E-05
];
y2=[3.5797E-02	1.3341E-02	1.3236E-02	3.0613E-02	3.4239E-02	3.3474E-02	3.1385E-02	1.9494E-02	2.4065E-02	2.4028E-02
];
y3=[7.4963E+03	2.5103E+03	4.6724E+03	6.0137E+03	6.8654E+03	7.5579E+03	5.7526E+03	3.8414E+03	4.6681E+03	4.6398E+03
];
y4=[7.7326E-02	4.2368E-04	3.5094E-05	2.6509E-06	7.1092E-07	7.2454E-07	7.2169E-07	7.1960E-07	7.2166E-07	7.2401E-07
];
y5=[4.6495E+03	1.6658E+02	4.5185E+00	1.6101E-01	1.3368E-02	8.4079E-04	2.6644E-05	9.1350E-05	1.1173E-04	3.6619E-05
];
y6=[3.6252E-02	8.0255E-02	1.1577E-02	4.7458E-03	5.7489E-04	7.1007E-05	1.1727E-05	1.3294E-06	7.8047E-07	7.7138E-07
];
y7=[4.2378E+03	9.7223E+03	1.7103E+03	8.3822E+02	1.0556E+02	9.4818E+00	1.0188E+00	9.8688E-02	1.0690E-02	1.0740E-03
];

figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-g*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y6,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y7,'-b*','LineWidth',5,'MarkerSize',15)

grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-2,4S,no,\alpha=10","O-2,4S,\alpha=10","O-2,4S,no,\alpha=10000","O-2,4S,\alpha=10000","O-6,4S,no,\alpha=10","O-6,4S,\alpha=10","O-6,4S,no,\alpha=10000","O-6,4S,\alpha=10000",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-7 1e3])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/slice/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y0=[2.1338E-02	1.5905E-03	5.3995E-04	2.9240E-04	4.1618E-05	5.7317E-06	7.1247E-07	7.8318E-08	9.9873E-09	2.0989E-09
];
y1=[3.4367E-02	9.5878E-04	3.4365E-05	7.7416E-06	8.1167E-07	1.0686E-07	1.3020E-08	1.7378E-09	2.1509E-10	2.1031E-10
];
y2=[5.7843E-02	3.5363E-02	9.3436E-04	1.0900E-04	5.3055E-05	3.0091E-05	4.4988E-05	2.5361E-05	3.9070E-05	2.2948E-05
];
y3=[2.2940E-02	9.3023E-04	1.3757E-04	2.2227E-05	4.0234E-06	7.2372E-07	1.3051E-07	2.3630E-08	4.3622E-09	9.0029E-10
];
y4=[3.1039E-02	6.5718E-04	7.0805E-05	4.6276E-07	1.5697E-08	1.2785E-09	2.6015E-10	1.9363E-10	1.9728E-10	1.9695E-10
];
y5=[4.9026E-02	3.2063E-03	2.6567E-04	8.9239E-05	9.6882E-05	9.0177E-05	9.4326E-05	9.1464E-05	9.3359E-05	9.2078E-05
];
figure(1)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-2,8S,\alpha=1","O-2,8S,\alpha=10","O-2,8S,\alpha=100",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-10 1e-1])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

y0=[5.9574E-01	1.4017E-01	8.1525E-03	8.9917E-04	7.2929E-04	1.1338E-04	1.7164E-05	2.2128E-06	2.1922E-07	2.2194E-08
];
y1=[5.2680E-01	4.8068E-02	2.4415E-03	2.8157E-04	3.3765E-05	4.2300E-06	5.2796E-07	6.5785E-08	9.8570E-09	4.7953E-09
];
y2=[4.8134E-01	3.5279E-01	4.4235E-02	2.8731E-03	2.1946E-03	1.1236E-03	1.8328E-03	1.0102E-03	1.5767E-03	9.2266E-04
];
y3=[3.5001E-01	5.9435E-03	4.3965E-04	6.9615E-05	1.2560E-05	2.2987E-06	4.1233E-07	7.6227E-08	1.5830E-08	6.0606E-09
];
y4=[2.2914E-01	3.7411E-02	7.4024E-04	1.1131E-05	9.1682E-07	7.4808E-08	6.8680E-09	4.8594E-09	4.7449E-09	4.7527E-09
];
y5=[3.0048E-01	2.4275E-02	5.7091E-03	3.8577E-03	4.2382E-03	3.9580E-03	4.1415E-03	4.0164E-03	4.0995E-03	4.0434E-03
];
figure(2)
semilogy(x,y0,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y1,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y2,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y3,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y5,'-r*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("O-2,4S,\alpha=1","O-2,4S,\alpha=10","O-2,4S,\alpha=100","O-2,8S,\alpha=1","O-2,8S,\alpha=10","O-2,8S,\alpha=100",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-10 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/het/slice/test/eri.m <==
function eri()
close all
load P-fine.txt
load P-estimate2.txt
load P-fluxf-x.txt
load P-flux2-x.txt
load P-fluxf-y.txt
load P-flux2-y.txt
P_difference1=P_fine-P_estimate2;
P_flux1_diff_x=P_fluxf_x-P_flux2_x;
P_flux1_diff_y=P_fluxf_y-P_flux2_y;
PPP=sqrt(P_flux1_diff_y.^2+P_flux1_diff_x.^2);
PPP1=[PPP,00.0001*eye(24,1)];
[x,y]=meshgrid(1:1:88,1:1:24);
figure(1)
imagesc(log10(PPP1))
a=max(max(PPP))
b=min(min(PPP))
% colorbar('Ticks',[log10(b),-4,-3,-2,-1,0,1,2,log10(a)],...
%          'TickLabels',{'7e-06','0.0001','0.001','0.01','0.1','1','10','100','597'})
         colorbar
% % colormap(jet(100))
hold on
nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',3);
 quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.3,'k')
% % plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',3);
% % plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',3);

set(gca,'FontSize',45)
colormap(jet(100))
title("Velocity field",'position',[50,0])
 axis([0.5 88.5 0.5 24.5])
 
 
% figure(2)
% imagesc(log10(PPP))
% % % colormap(jet(100))
% hold on
% % nozomi
% plot(linspace(34.5,65.5,32),20.5*ones(1,32),'w-','LineWidth',8);
% quiver(x,y,P_flux1_diff_y./PPP,-P_flux1_diff_x./PPP,0.5,'k','LineWidth',2)
% 
% plot(34.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
% plot(65.5*ones(1,13),linspace(14.5,26.5,13),'k-','LineWidth',8);
% plot(linspace(34.5,65.5,32),14.5*ones(1,32),'k-','LineWidth',8);
% plot(linspace(34.5,65.5,32),26.5*ones(1,32),'k-','LineWidth',8);
% 
% axis([34.5 65.5 14.5 26.5])
% colormap(jet(100))
% set(gca,'FontSize',45)
% axis off


figure(3)
t=7;
for i=0:2
    for j=0:10
        X=x(1+t*i:8+t*i,1+t*j:8+t*j);
        Y=y(1+t*i:8+t*i,1+t*j:8+t*j);
        P=P_difference1(1+8*i:8+8*i,1+8*j:8+8*j);
        surf(X,Y,P)
        hold on
    end
end
colorbar
% colormap(jet(100))
% % view(0,90)
view(28.1553,28.1553)
set(gca,'Fontsize',50,'Linewidth',5)
% axis([0 210 0 58 -4e-12 4e-12])
title("Pressure field")


% figure(4)
% aaa=sum(P_flux1_diff_y(:,20))/60;
% 
% bar(linspace(0,1,20),(P_flux1_diff_x(20,41:60)+(P_difference1(20,41:60)-P_difference1(19,41:60))*30.*harmor(slice40(20,41:60),slice40(19,41:60))+((P_difference1(20,41:60)-P_difference1(21,41:60))*30.*harmor(slice40(20,41:60),slice40(21,41:60))-P_flux1_diff_x(21,41:60)))/aaa)
% set(gca,'Fontsize',50,'Linewidth',5)
% axis([-0.1 1.1 -20 50])
% title('Relative flux jump along the interface')
end

==> PICTURE/het/slice/test/harmor.m <==
function y=harmor(a,b)
y=2*a.*b./(a+b);
end

==> PICTURE/het/slice/test/nozomi.m <==
function nozomi()

 x=8*ones(1,88);
y=linspace(1,88,88);
for i=1:10
    plot(i.*x+0.5,y,'k-')
end
for i=1:2
    plot(y,i.*x+0.5,'k-')
end
end

==> PICTURE/het/slice/test/smooth.m <==
function smooth()
close all
x=linspace(1,10,10);
y81=[1.5047E-02	1.4300E-03	1.1209E-04	4.3628E-06	3.2677E-07	4.0536E-07	4.0587E-07	4.0433E-07	4.0596E-07	4.0396E-07
];
y84=[5.4985E-06	4.0452E-07	4.0293E-07	4.0455E-07	4.0524E-07	4.0403E-07	4.0281E-07	4.0525E-07	4.0147E-07	4.0558E-07
];
y88=[4.0368E-07	4.0448E-07	4.0493E-07	4.0478E-07	4.0315E-07	4.0370E-07	4.0413E-07	4.0510E-07	4.0416E-07	4.0325E-07
];
y121=[1.5768E-02	2.0130E-03	1.9966E-04	1.0704E-05	3.7392E-07	5.4745E-07	5.3632E-07	5.3533E-07	5.3515E-07	5.3019E-07
];
y124=[1.1747E-05	3.7298E-07	5.3289E-07	5.4003E-07	5.3752E-07	5.3805E-07	5.3791E-07	5.3439E-07	5.3591E-07	5.3411E-07
];
y1212=[5.3278E-07	5.3541E-07	5.3448E-07	5.3638E-07	5.3783E-07	5.3788E-07	5.3615E-07	5.3607E-07	5.3645E-07	5.3717E-07
];
y161=[5.9157E-03	8.5510E-04	1.0075E-04	8.1402E-06	4.9372E-07	2.2157E-08	6.7438E-10	7.5928E-11	2.8312E-11	2.2829E-11
];
y164=[2.8583E-05	3.0116E-08	3.2457E-11	2.2354E-11	2.2307E-11	2.2322E-11	2.2319E-11	2.2305E-11	2.2312E-11	2.2310E-11
];
y1616=[2.2353E-11	2.2332E-11	2.2332E-11	2.2335E-11	2.2326E-11	2.2343E-11	2.2307E-11	2.2314E-11	2.2355E-11	2.2320E-11
];
y201=[1.6506E-02	2.7329E-03	3.8528E-04	3.3721E-05	1.2206E-06	2.6233E-06	2.6731E-06	2.6702E-06	2.6689E-06	2.6633E-06
];
y204=[4.8006E-05	2.6806E-06	2.6673E-06	2.6701E-06	2.6659E-06	2.6665E-06	2.6681E-06	2.6703E-06	2.6673E-06	2.6677E-06
];



figure(1)
semilogy(x,y81,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y84,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y88,'-ks','LineWidth',5,'MarkerSize',15)
semilogy(x,y121,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y124,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1212,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y161,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y164,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1616,'-bs','LineWidth',5,'MarkerSize',15)
semilogy(x,y201,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y204,'-g*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("8*8,H/1","8*8,H/4","8*8,H/8","12*12,H/1","12*12,H/4","12*12,H/12","16*16,H/1","16*16,H/4","8*8,H/16","20*20,H/1","20*20,H/4",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-11 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("10000000")

y81=[9.4412E+03	2.4258E+02	2.2791E+01	1.3767E+00	4.8732E-02	8.2809E-04	5.7321E-05	8.4158E-06	4.3537E-05	8.3450E-05
];
y84=[1.9309E-04	2.9355E-05	6.5323E-05	7.2850E-05	2.1972E-05	8.9691E-05	4.9140E-05	7.1751E-05	7.7726E-05	5.6157E-05
];
y88=[4.5675E-05	6.3249E-05	5.9407E-05	5.7890E-05	2.8936E-05	7.4651E-05	5.8130E-05	3.0040E-05	2.3787E-05	5.1848E-05
];
y121=[1.0133E+04	3.9785E+02	3.8371E+01	3.3369E+00	1.6737E-01	4.4522E-03	3.1957E-04	7.7948E-05	5.7023E-05	1.2560E-04
];
y124=[3.1907E-04	1.1011E-04	1.7745E-04	7.7277E-05	6.3006E-05	1.2731E-04	2.1285E-04	9.5641E-05	2.0925E-04	1.2150E-04
];
y1212=[1.5292E-04	1.1696E-04	1.4198E-04	1.2026E-04	1.3760E-04	1.2398E-04	1.8206E-04	1.3693E-04	1.4178E-04	5.2599E-05
];
y161=[6.4101E-02	4.2031E-03	2.6207E-04	2.4247E-05	1.8987E-06	1.1815E-07	5.8465E-09	2.5331E-10	2.5846E-11	1.3363E-11
];
y164=[3.1428E-04	3.0663E-08	2.4772E-11	1.2605E-11	1.2561E-11	1.2577E-11	1.2581E-11	1.2556E-11	1.2568E-11	1.2564E-11
];
y1616=[1.2602E-11	1.2590E-11	1.2589E-11	1.2570E-11	1.2583E-11	1.2614E-11	1.2573E-11	1.2567E-11	1.2605E-11	1.2575E-11
];
y201=[1.0679E+04	6.6778E+02	5.7992E+01	8.3919E+00	8.1751E-01	5.5615E-02	2.4663E-03	1.5432E-04	1.5946E-04	1.0942E-04
];
y204=[7.3551E-04	1.2083E-04	8.8532E-05	2.6220E-04	2.3714E-04	1.1461E-04	3.4083E-04	1.9453E-04	2.2663E-04	1.6218E-04
];



figure(2)
semilogy(x,y81,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y84,'-k*','LineWidth',5,'MarkerSize',15)
semilogy(x,y88,'-ks','LineWidth',5,'MarkerSize',15)
semilogy(x,y121,'-ro','LineWidth',5,'MarkerSize',15)
semilogy(x,y124,'-r*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1212,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y161,'-bo','LineWidth',5,'MarkerSize',15)
semilogy(x,y164,'-b*','LineWidth',5,'MarkerSize',15)
semilogy(x,y1616,'-bs','LineWidth',5,'MarkerSize',15)
semilogy(x,y201,'-go','LineWidth',5,'MarkerSize',15)
semilogy(x,y204,'-g*','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("8*8,H/1","8*8,H/4","8*8,H/8","12*12,H/1","12*12,H/4","12*12,H/12","16*16,H/1","16*16,H/4","8*8,H/16","20*20,H/1","20*20,H/4",'Fontsize',30,'linewidth',0.1)
axis([0 11 1e-12 1e-0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("10000000")
end



==> PICTURE/het/slice40.m <==
function slice40
close all
x=10.^linspace(-8,8,17);
y40=[0.056723	0.055718	0.0473	0.019235	0.011374	0.008456	0.042806	0.005086	0.016767	0.003311	0.007863	0.006275	0.007523	0.009936	0.009376	0.00942	0.009423];
y42=[0.054024	0.053057	0.04495	0.017412	0.007693	0.005891	0.022222	0.004354	0.005094	0.003228	0.003334	0.001741	0.001872	0.004908	0.003914	0.003943	0.003943];
y44=[0.053438	0.052482	0.044465	0.017126	0.006705	0.005313	0.019457	0.004253	0.004138	0.003192	0.003165	0.001271	0.001557	0.004691	0.003749	0.003778	0.003779];
y46=[0.05231	0.051372	0.043507	0.016654	0.006261	0.005077	0.01848	0.004181	0.003909	0.003155	0.003085	0.001113	0.001445	0.004552	0.003649	0.003678	0.003679];
y48=[0.051091	0.050172	0.042469	0.016154	0.005964	0.00493	0.017922	0.004117	0.003786	0.003120 	0.003023	0.001056	0.001391	0.004430 	0.003561	0.003589	0.003590 ];
y2=[0.0464219	0.04642	0.046408	0.046298	0.045881	0.046039	0.04774	0.051665	0.052836	0.044601	0.035454	0.039231	0.086906	0.123524	0.129432	0.130058	0.130122];
figure(1)
loglog(x,y40,'-ks','LineWidth',5,'MarkerSize',15)
hold on
loglog(x,y42,'-rs','LineWidth',5,'MarkerSize',15)
loglog(x,y44,'-ro','LineWidth',5,'MarkerSize',15)
loglog(x,y46,'-bs','LineWidth',5,'MarkerSize',15)
loglog(x,y48,'-bo','LineWidth',5,'MarkerSize',15)
loglog(x,y2,'-kh','LineWidth',5,'MarkerSize',15)
grid on
xlabel("\alpha parameter")
ylabel("L^2 norm-pressure")
legend("OL-4,2+0S","OL-4,2+2S","OL-4,2+4S","OL-4,2+5S","OL-4,2+8S","OC-4,2S",'Fontsize',40,'linewidth',0.1)
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)

x=10.^linspace(-8,8,17);
y40=[1.233985	1.213239	1.039338	0.446059	0.189594	0.114598	0.536953	0.044287	0.10978	0.10866	0.046664	0.039182	0.036695	0.14718	0.084738	0.08193	0.081539];
y42=[0.165488	0.163001	0.142256	0.074517	0.050779	0.041459	0.093282	0.036076	0.040052	0.035452	0.036412	0.03636	0.036173	0.037844	0.037186	0.037194	0.037194];
y44=[0.154197	0.151838	0.132455	0.067664	0.043225	0.038079	0.058578	0.035683	0.037149	0.035450 	0.035996	0.035634	0.035640 	0.037093	0.036564	0.036567	0.036567]; 
y46=[0.145845	0.143609	0.124955	0.064029	0.040981	0.037219	0.049345	0.035566	0.036553	0.035448	0.035889	0.035502	0.035528	0.036767	0.036327	0.036333	0.036333];
y48=[0.133176	0.130978	0.112543	0.049027	0.017019	0.008841	0.029913	0.003151	0.006749	0.001072	0.005309	0.001972	0.002638	0.008116	0.006519	0.006558	0.006560 ];
y2=[0.102786	0.102782	0.102748	0.102444	0.101134	0.100788	0.101174	0.10311	0.103335	0.10293	0.137971	0.152918	0.293777	0.425608	0.447323	0.449631	0.449864];
figure(2)
loglog(x,y40,'-ks','LineWidth',5,'MarkerSize',15)
hold on
loglog(x,y42,'-rs','LineWidth',5,'MarkerSize',15)
loglog(x,y44,'-ro','LineWidth',5,'MarkerSize',15)
loglog(x,y46,'-bs','LineWidth',5,'MarkerSize',15)
loglog(x,y48,'-bo','LineWidth',5,'MarkerSize',15)
loglog(x,y2,'-kh','LineWidth',5,'MarkerSize',15)
grid on
xlabel("\alpha parameter")
ylabel("L^2 norm-flux")
legend("OL-4,2+0S","OL-4,2+2S","OL-4,2+4S","OL-4,2+5S","OL-4,2+8S","OC-4,2S",'Fontsize',40,'linewidth',0.1)
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
end

==> PICTURE/overlap/overlap.m <==
function overlap()
close all
y2=[3.7031E-02	2.8319E-02	7.0309E-03	2.1709E-03	6.1746E-04	1.8459E-04	5.9788E-05	1.7105E-05	5.9528E-06	1.6431E-06	6.0855E-07	1.6387E-07	6.3692E-08	1.6893E-08	6.7990E-09	1.7891E-09	7.3492E-10	1.9335E-10	7.7962E-11	2.1333E-11	7.0143E-12	4.8950E-12	2.8045E-12	2.4757E-12	2.4113E-12
];
y4=[1.4810E-02	2.6587E-03	5.2719E-04	1.0813E-04	2.2528E-05	4.7213E-06	9.9130E-07	2.0843E-07	4.3858E-08	9.2341E-09	1.9446E-09	4.0869E-10	8.7386E-11	2.1291E-11	1.2865E-11	1.2450E-11	1.2436E-11	1.2519E-11	1.2446E-11	1.2501E-11	1.2519E-11	1.2406E-11	1.2569E-11	1.2513E-11	1.2782E-11
];
z=length(y2);
x=linspace(1,z,z);
figure(1)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
y2=[3.7031E-02	4.0860E-03	1.6489E-03	1.1892E-03	8.8740E-05	4.4335E-05	8.6842E-06	2.1452E-06	4.9183E-07	1.1511E-07	2.6791E-08	6.2472E-09	1.4526E-09	3.4166E-10	7.6940E-11	2.1074E-11	4.6351E-12	4.9928E-12
];
y4=[1.4810E-02	1.2226E-03	1.5063E-04	2.5256E-05	4.1573E-06	6.8067E-07	1.1161E-07	1.8282E-08	2.9994E-09	4.8896E-10	8.3006E-11	1.6087E-11	1.2516E-11	1.1936E-11	1.1970E-11	1.2053E-11	1.1943E-11	1.1928E-11
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("2h,2S,RM","4h,2S,RM","2h,2S,EM","4h,2S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")

y2=[1.4094E+00	9.4386E-01	2.5313E-01	8.8882E-02	2.6036E-02	8.3446E-03	2.5253E-03	8.3246E-04	2.4474E-04	8.4704E-05	2.4533E-05	8.8537E-06	2.5725E-06	9.5585E-07	2.8154E-07	1.0630E-07	3.1816E-08	1.2101E-08	3.6963E-09	1.4707E-09	6.1617E-10	4.7323E-10	4.3839E-10	4.3419E-10	4.3444E-10
];
y4=[4.3726E-01	4.5784E-02	7.8202E-03	1.4753E-03	2.9692E-04	6.0769E-05	1.2587E-05	2.6193E-06	5.4714E-07	1.1457E-07	2.4068E-08	5.1064E-09	1.1984E-09	5.2663E-10	4.6449E-10	4.6231E-10	4.5835E-10	4.5920E-10	4.6019E-10	4.5821E-10	4.5573E-10	4.5752E-10	4.5464E-10	4.5775E-10	4.5694E-10
];
z=length(y2);
x=linspace(1,z,z);
figure(2)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
y2=[1.4094E+00	3.1407E-01	5.5005E-02	2.6297E-02	5.5199E-03	1.3989E-03	3.1562E-04	7.4343E-05	1.7269E-05	4.0272E-06	9.3823E-07	2.1865E-07	5.0924E-08	1.1906E-08	2.7744E-09	8.0557E-10	4.6055E-10	4.4618E-10
];
y4=[4.3726E-01	1.3694E-02	4.3860E-04	6.4373E-05	1.0413E-05	1.7172E-06	2.8037E-07	4.5981E-08	7.5933E-09	1.2662E-09	4.9939E-10	4.3298E-10	4.3541E-10	4.3556E-10	4.3539E-10	4.3494E-10	4.3446E-10	4.3573E-10
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("2h,2S,RM","4h,2S,RM","2h,2S,EM","4h,2S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")


y2=[1.2710E-02	2.2325E-03	9.7650E-04	4.6011E-04	2.1668E-04	1.0180E-04	4.7788E-05	2.2424E-05	1.0520E-05	4.9357E-06	2.3155E-06	1.0862E-06	5.0958E-07	2.3905E-07	1.1214E-07	5.2607E-08	2.4678E-08	1.1577E-08	5.4311E-09	2.5478E-09	1.1953E-09	5.6081E-10	2.6316E-10	1.2353E-10	5.8057E-11	2.7350E-11	1.2994E-11	6.3462E-12	3.3968E-12	2.2295E-12	1.8577E-12	1.7538E-12
];
y4=[1.2372E-02	5.5152E-04	4.2783E-05	4.8011E-06	6.5023E-07	9.5587E-08	1.4504E-08	2.2274E-09	3.4343E-10	5.2810E-11	8.0512E-12	1.8740E-12	1.6561E-12	1.6651E-12	1.6764E-12	1.6770E-12	1.6806E-12	1.6749E-12	1.6780E-12	1.6748E-12	1.6730E-12	1.6740E-12	1.6817E-12	1.6742E-12	1.6766E-12	1.6806E-12	1.6728E-12	1.6847E-12	1.6766E-12	1.6766E-12	1.6766E-12	1.6766E-12
];
z=length(y2);
x=linspace(1,z,z);
figure(3)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
y2=[1.2710E-02	1.0976E-03	5.1040E-04	4.3374E-04	8.7755E-05	1.7834E-05	3.8744E-06	8.5604E-07	1.9528E-07	4.6365E-08	1.1603E-08	3.0652E-09	8.4983E-10	2.4399E-10	7.1918E-11	2.1446E-11	6.7373E-12	2.5603E-12	1.8029E-12	1.7197E-12
];
y4=[1.2372E-02	3.9977E-05	6.4866E-07	7.2529E-09	1.8483E-10	4.7077E-12	1.6658E-12	1.6737E-12	1.6833E-12	1.6813E-12	1.6744E-12	1.6751E-12	1.6782E-12	1.6826E-12	1.6702E-12	1.6712E-12	1.6768E-12	1.6787E-12	1.6781E-12	1.6782E-12
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("2h,2S,RM","4h,2S,RM","2h,2S,EM","4h,2S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")

y2=[8.3482E-02	1.1421E-02	3.2858E-03	1.3192E-03	5.9644E-04	2.7757E-04	1.3004E-04	6.1009E-05	2.8626E-05	1.3430E-05	6.3010E-06	2.9560E-06	1.3867E-06	6.5054E-07	3.0518E-07	1.4316E-07	6.7161E-08	3.1507E-08	1.4782E-08	6.9390E-09	3.2631E-09	1.5470E-09	7.5870E-10	4.1844E-10	2.9446E-10	2.5913E-10	2.5058E-10	2.4861E-10	2.4814E-10	2.4803E-10	2.4800E-10	2.4799E-10
];
y4=[3.8859E-02	2.2842E-03	2.5931E-04	3.6784E-05	5.5499E-06	8.5165E-07	1.3133E-07	2.0288E-08	3.1455E-09	5.4491E-10	2.5922E-10	2.4828E-10	2.4799E-10	2.4797E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4797E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10
];
z=length(y2);
x=linspace(1,z,z);
figure(4)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
y2=[8.3482E-02	1.5485E-02	7.7018E-03	5.8736E-03	8.5141E-04	1.9032E-04	3.9626E-05	8.4115E-06	1.7861E-06	3.8251E-07	8.3221E-08	1.8652E-08	4.4400E-09	1.1294E-09	3.8867E-10	2.6148E-10	2.4939E-10	2.4806E-10	2.4800E-10	2.4798E-10
];
y4=[3.8859E-02	2.3053E-04	3.3286E-06	5.3771E-08	1.1674E-09	2.4907E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4797E-10	2.4797E-10	2.4797E-10	2.4797E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4797E-10	2.4797E-10	2.4797E-10
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("2h,2S,RM","4h,2S,RM","2h,2S,EM","4h,2S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")



end



==> PICTURE/smoothing/smoothing.m <==
function smoothing()
close all
y2=[3.7031E-02	2.8319E-02	7.0309E-03	2.1709E-03	6.1746E-04	1.8459E-04	5.9788E-05	1.7105E-05	5.9528E-06	1.6431E-06	6.0855E-07	1.6387E-07	6.3692E-08	1.6893E-08	6.7990E-09	1.7891E-09	7.3492E-10	1.9335E-10	7.7962E-11	2.1333E-11	7.0143E-12	4.8950E-12	2.8045E-12	2.4757E-12	2.4113E-12
];
y4=[3.4367E-02	1.0630E-02	2.1086E-03	5.1493E-04	1.2202E-04	2.7887E-05	8.2526E-06	1.9376E-06	6.5252E-07	1.6678E-07	5.6203E-08	1.5405E-08	5.0061E-09	1.4309E-09	4.4956E-10	1.3070E-10	3.8909E-11	1.0848E-11	3.4202E-12	2.1336E-12	2.1686E-12	2.5543E-12	2.3296E-12	2.3802E-12	3.5261E-12
];
y8=[3.1039E-02	7.1551E-03	1.2810E-03	2.7511E-04	6.0796E-05	1.3835E-05	3.5400E-06	8.7357E-07	2.3413E-07	6.0698E-08	1.6380E-08	4.3473E-09	1.1742E-09	3.1496E-10	8.5103E-11	2.3033E-11	6.5558E-12	2.8706E-12	2.1919E-12	2.7676E-12	3.0623E-12	2.1091E-12	2.3129E-12	2.8775E-12	2.0558E-12
];
z=length(y2);
x=linspace(1,z,z);
figure(1)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'-gd','LineWidth',5,'MarkerSize',15)
y2=[3.7031E-02	4.0860E-03	1.6489E-03	1.1892E-03	8.8740E-05	4.4335E-05	8.6842E-06	2.1452E-06	4.9183E-07	1.1511E-07	2.6791E-08	6.2472E-09	1.4526E-09	3.4166E-10	7.6940E-11	2.1074E-11	4.6351E-12	4.9928E-12
];
y4=[3.4367E-02	9.5878E-04	3.4365E-05	7.7415E-06	8.1175E-07	1.0678E-07	1.3102E-08	1.6461E-09	2.0313E-10	2.8310E-11	4.3433E-12	4.5804E-12	5.1743E-12	5.1096E-12	4.0778E-12	4.9187E-12	4.8542E-12	5.5471E-12
];
y8=[3.1039E-02	6.5718E-04	7.0805E-05	4.6275E-07	1.5588E-08	1.3523E-09	1.0637E-10	6.9145E-12	5.0003E-12	4.6580E-12	5.1102E-12	4.7882E-12	4.1631E-12	4.1031E-12	4.3611E-12	4.5274E-12	4.3718E-12	4.6456E-12
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'--gd','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("2h,2S,RM","2h,4S,RM","2h,8S,RM","2h,2S,EM","2h,4S,EM","2h,8S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")

y2=[1.4094E+00	9.4386E-01	2.5313E-01	8.8882E-02	2.6036E-02	8.3446E-03	2.5253E-03	8.3246E-04	2.4474E-04	8.4704E-05	2.4533E-05	8.8537E-06	2.5725E-06	9.5585E-07	2.8154E-07	1.0630E-07	3.1816E-08	1.2101E-08	3.6963E-09	1.4707E-09	6.1617E-10	4.7323E-10	4.3839E-10	4.3419E-10	4.3444E-10
];
y4=[5.2653E-01	1.8980E-01	4.5959E-02	1.5046E-02	3.7301E-03	1.1794E-03	3.0871E-04	9.5943E-05	2.7251E-05	8.4350E-06	2.5307E-06	7.8236E-07	2.3962E-07	7.3820E-08	2.2667E-08	6.9557E-09	2.1589E-09	7.6970E-10	4.6847E-10	4.3163E-10	4.2839E-10	4.2856E-10	4.2815E-10	4.2791E-10	4.2854E-10
];
y8=[2.2988E-01	9.0417E-02	2.0397E-02	6.8723E-03	1.7954E-03	5.2732E-04	1.4435E-04	4.0649E-05	1.1206E-05	3.1052E-06	8.5364E-07	2.3461E-07	6.4245E-08	1.7571E-08	4.8068E-09	1.3615E-09	5.4524E-10	4.3343E-10	4.2521E-10	4.2537E-10	4.2571E-10	4.2502E-10	4.2564E-10	4.2593E-10	4.2535E-10
];
z=length(y2);
x=linspace(1,z,z);
figure(2)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'-gd','LineWidth',5,'MarkerSize',15)
y2=[1.4094E+00	3.1407E-01	5.5005E-02	2.6297E-02	5.5199E-03	1.3989E-03	3.1562E-04	7.4343E-05	1.7269E-05	4.0272E-06	9.3823E-07	2.1865E-07	5.0924E-08	1.1906E-08	2.7744E-09	8.0557E-10	4.6055E-10	4.4618E-10
];
y4=[5.2653E-01	4.8889E-02	2.4494E-03	2.8050E-04	3.3605E-05	4.2096E-06	5.2492E-07	6.5688E-08	8.2115E-09	1.1272E-09	4.5670E-10	4.4273E-10	4.4315E-10	4.4215E-10	4.3876E-10	4.4318E-10	4.4215E-10	4.4229E-10
];
y8=[2.2988E-01	3.7948E-02	7.4016E-04	1.1082E-05	9.1305E-07	7.3569E-08	5.8166E-09	6.4266E-10	4.3772E-10	4.3795E-10	4.4015E-10	4.3896E-10	4.3718E-10	4.3622E-10	4.3978E-10	4.3944E-10	4.3839E-10	4.3931E-10
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'--gd','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("2h,2S,RM","2h,4S,RM","2h,8S,RM","2h,2S,EM","2h,4S,EM","2h,8S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice42")


y2=[1.2710E-02	2.2325E-03	9.7650E-04	4.6011E-04	2.1668E-04	1.0180E-04	4.7788E-05	2.2424E-05	1.0520E-05	4.9357E-06	2.3155E-06	1.0862E-06	5.0958E-07	2.3905E-07	1.1214E-07	5.2607E-08	2.4678E-08	1.1577E-08	5.4311E-09	2.5478E-09	1.1953E-09	5.6081E-10	2.6316E-10	1.2353E-10	5.8057E-11	2.7350E-11	1.2994E-11	6.3462E-12	3.3968E-12	2.2295E-12	1.8577E-12	1.7538E-12
];
y4=[1.1602E-02	1.2329E-03	3.4674E-04	1.1361E-04	3.7134E-05	1.2030E-05	3.8819E-06	1.2507E-06	4.0276E-07	1.2968E-07	4.1752E-08	1.3442E-08	4.3281E-09	1.3935E-09	4.4873E-10	1.4455E-10	4.6633E-11	1.5175E-11	5.2012E-12	2.3618E-12	1.7954E-12	1.7046E-12	1.6937E-12	1.6920E-12	1.6922E-12	1.7035E-12	1.6883E-12	1.6943E-12	1.6841E-12	1.6841E-12	1.6841E-12	1.6841E-12
];
y8=[1.0609E-02	5.3836E-04	4.9554E-05	6.8650E-06	1.1482E-06	1.9280E-07	3.1723E-08	5.1547E-09	8.3281E-10	1.3424E-10	2.1688E-11	3.8671E-12	1.7832E-12	1.6928E-12	1.6887E-12	1.6960E-12	1.6932E-12	1.7049E-12	1.7048E-12	1.6996E-12	1.6889E-12	1.6878E-12	1.6906E-12	1.6936E-12	1.7072E-12	1.6983E-12	1.6922E-12	1.6968E-12	1.7022E-12	1.7022E-12	1.7022E-12	1.7022E-12
];
z=length(y2);
x=linspace(1,z,z);
figure(3)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'-gd','LineWidth',5,'MarkerSize',15)
y2=[1.2710E-02	1.0976E-03	5.1040E-04	4.3374E-04	8.7755E-05	1.7834E-05	3.8744E-06	8.5604E-07	1.9528E-07	4.6365E-08	1.1603E-08	3.0652E-09	8.4983E-10	2.4399E-10	7.1918E-11	2.1446E-11	6.7373E-12	2.5603E-12	1.8029E-12	1.7197E-12
];
y4=[1.1602E-02	3.1207E-04	6.4176E-05	1.3278E-05	3.0373E-06	6.7948E-07	1.5274E-07	3.4299E-08	7.7039E-09	1.7301E-09	3.8867E-10	8.7235E-11	1.9736E-11	4.6546E-12	2.0128E-12	1.7063E-12	1.7089E-12	1.6892E-12	1.6899E-12	1.6909E-12
];
y8=[1.0609E-02	2.6266E-04	2.9159E-05	3.3204E-06	3.9300E-07	4.6189E-08	5.4310E-09	6.3829E-10	7.5268E-11	8.7969E-12	2.0950E-12	1.6826E-12	1.7022E-12	1.7034E-12	1.6982E-12	1.7059E-12	1.7077E-12	1.6951E-12	1.6906E-12	1.7000E-12
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'--gd','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-pressure")
legend("2h,2S,RM","2h,4S,RM","2h,8S,RM","2h,2S,EM","2h,4S,EM","2h,8S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")

y2=[8.3482E-02	1.1421E-02	3.2858E-03	1.3192E-03	5.9644E-04	2.7757E-04	1.3004E-04	6.1009E-05	2.8626E-05	1.3430E-05	6.3010E-06	2.9560E-06	1.3867E-06	6.5054E-07	3.0518E-07	1.4316E-07	6.7161E-08	3.1507E-08	1.4782E-08	6.9390E-09	3.2631E-09	1.5470E-09	7.5870E-10	4.1844E-10	2.9446E-10	2.5913E-10	2.5058E-10	2.4861E-10	2.4814E-10	2.4803E-10	2.4800E-10	2.4799E-10
];
y4=[4.9717E-02	5.2422E-03	1.0351E-03	3.0055E-04	9.5755E-05	3.0842E-05	9.9373E-06	3.2004E-06	1.0305E-06	3.3179E-07	1.0682E-07	3.4394E-08	1.1076E-08	3.5738E-09	1.1743E-09	4.4508E-10	2.7507E-10	2.5093E-10	2.4829E-10	2.4802E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10
];
y8=[3.1631E-02	1.9833E-03	1.6992E-04	2.0295E-05	3.1272E-06	5.1088E-07	8.3377E-08	1.3527E-08	2.2000E-09	4.3101E-10	2.5438E-10	2.4815E-10	2.4799E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4799E-10	2.4798E-10	2.4798E-10	2.4799E-10	2.4799E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10
];
z=length(y2);
x=linspace(1,z,z);
figure(4)
semilogy(x,y2,'-ko','LineWidth',5,'MarkerSize',15)
hold on
semilogy(x,y4,'-rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'-gd','LineWidth',5,'MarkerSize',15)
y2=[8.3482E-02	1.5485E-02	7.7018E-03	5.8736E-03	8.5141E-04	1.9032E-04	3.9626E-05	8.4115E-06	1.7861E-06	3.8251E-07	8.3221E-08	1.8652E-08	4.4400E-09	1.1294E-09	3.8867E-10	2.6148E-10	2.4939E-10	2.4806E-10	2.4800E-10	2.4798E-10
];
y4=[4.9717E-02	9.9295E-04	2.1879E-04	4.5153E-05	1.0296E-05	2.3038E-06	5.1783E-07	1.1628E-07	2.6118E-08	5.8710E-09	1.3406E-09	3.8606E-10	2.5675E-10	2.4844E-10	2.4801E-10	2.4798E-10	2.4799E-10	2.4799E-10	2.4799E-10	2.4799E-10
];
y8=[3.1631E-02	7.5543E-04	9.6382E-05	1.0961E-05	1.2949E-06	1.5217E-07	1.7893E-08	2.1177E-09	3.5034E-10	2.4967E-10	2.4801E-10	2.4799E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10	2.4798E-10
];
z1=length(y2);
x=linspace(1,z1,z1);
semilogy(x,y2,'--ko','LineWidth',5,'MarkerSize',15)
semilogy(x,y4,'--rs','LineWidth',5,'MarkerSize',15)
semilogy(x,y8,'--gd','LineWidth',5,'MarkerSize',15)
grid on
xlabel("# of iteration")
ylabel("L^2 norm-flux")
legend("2h,2S,RM","2h,4S,RM","2h,8S,RM","2h,2S,EM","2h,4S,EM","2h,8S,EM",'Fontsize',30,'linewidth',0.1)
axis([0 z+1 1e-12 1e0])
set(gca,'Fontsize',45,'Linewidth',5)
set(gca,'GridAlpha',0.5,'MinorGridAlpha',0.1)
title("slice84")



end



==> test/readdd.m <==
function readdd()
name=dir('G:\桌面\class\Dropbox\PAPER2\test\yy*y2.txt');
for i=1:length(name)
load ([name(i).name])
end
A=[];
for i=0:9
A=[A max(max(abs(eval(strcat('yy',int2str(i),'y2')))))];
end
A
end
